Coverage Error Optimal Confidence Intervals for Local Polynomial Regression

This paper studies higher-order inference properties of nonparametric local polynomial regression methods under random sampling. We prove Edgeworth expansions for $t$ statistics and coverage error expansions for interval estimators that (i) hold uniformly in the data generating process, (ii) allow for the uniform kernel, and (iii) cover estimation of derivatives of the regression function. The terms of the higher-order expansions, and their associated rates as a function of the sample size and bandwidth sequence, depend on the smoothness of the population regression function, the smoothness exploited by the inference procedure, and on whether the evaluation point is in the interior or on the boundary of the support. We prove that robust bias corrected confidence intervals have the fastest coverage error decay rates in all cases, and we use our results to deliver novel, inference-optimal bandwidth selectors. The main methodological results are implemented in companion \textsf{R} and \textsf{Stata} software packages.

==> simuls/replication-codes/CCF-plots.R <==
################################################################################
## Coverage Error Optimal Confidence Intervals for Local Polynomial Regression
## SEBASTIAN CALONICO, MATIAS D. CATTANEO and MAX H. FARRELL
## Last update: July 22, 2021
################################################################################

p <- deriv+1
x.lb  <- -1
x.ub  <- 1
neval <- 6
eval  <- seq(x.lb, x.ub, length.out = neval)
n.list <- c(100,250,500,750,1000,2000)

m.fun = function(x) {sin(3*pi*x/2)/(1+18*x^2*(sign(x)+1))}

m.pob = m.fun(eval)
data = data.frame(x = eval, y = m.pob)
p1 <- ggplot(data, aes(x=x, y=y)) + stat_function(fun = m.fun, colour = "black") +
  theme(axis.title.y = element_blank(), 
        axis.text.y  = element_blank(),
        axis.ticks.y = element_blank(),
        panel.background = element_rect(fill = "white",colour = "white"),
        axis.line = element_line(size = 0.5, linetype = "solid", colour = "black")) +
  xlab("x") + geom_point(aes(x = x, y = y))
p1  
ggsave(paste("output/dgp_m0",".pdf",sep=""))

theme(legend.position="none", panel.background = element_rect(fill = "white",colour = "white"),
      axis.line = element_line(size = 0.5, linetype = "solid", colour = "black"))

m1.fun = Deriv(m.fun)
m1.pob = m1.fun(eval)
data = data.frame(x = eval, y = m1.pob)
p1 <- ggplot(data, aes(x=x, y=y)) + stat_function(fun = m1.fun, colour = "black") +
  theme(axis.title.y = element_blank(), 
        axis.text.y  = element_blank(),
        axis.ticks.y = element_blank(),
        panel.background = element_rect(fill = "white",colour = "white"),
        axis.line = element_line(size = 0.5, linetype = "solid", colour = "black")) +  xlab("x") + geom_point(aes(x = x, y = y))
p1  
ggsave(paste("output/dgp_m1",".pdf",sep=""))



bwsel = "rbc"
data1.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[1],".csv",sep=""))
data2.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[2],".csv",sep=""))
data3.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[3],".csv",sep=""))
data4.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[4],".csv",sep=""))
data5.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[5],".csv",sep=""))
data6.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[6],".csv",sep=""))

bwsel = "us"
data1.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[1],".csv",sep=""))
data2.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[2],".csv",sep=""))
data3.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[3],".csv",sep=""))
data4.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[4],".csv",sep=""))
data5.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[5],".csv",sep=""))
data6.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[6],".csv",sep=""))

bwsel = "mse"
data1.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[1],".csv",sep=""))
data2.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[2],".csv",sep=""))
data3.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[3],".csv",sep=""))
data4.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[4],".csv",sep=""))
data5.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[5],".csv",sep=""))
data6.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[6],".csv",sep=""))


ec.hmse.rb = cbind(data1.mse$ec.rb, data2.mse$ec.rb, data3.mse$ec.rb, data4.mse$ec.rb, data5.mse$ec.rb, data6.mse$ec.rb) 
ec.hmse.us = cbind(data1.mse$ec.us, data2.mse$ec.us, data3.mse$ec.us, data4.mse$ec.us, data5.mse$ec.us, data6.mse$ec.us) 
ec.hrbc.rb = cbind(data1.rbc$ec.rb, data2.rbc$ec.rb, data3.rbc$ec.rb, data4.rbc$ec.rb, data5.rbc$ec.rb, data6.rbc$ec.rb) 
ec.hrbc.us = cbind(data1.rbc$ec.us, data2.rbc$ec.us, data3.rbc$ec.us, data4.rbc$ec.us, data5.rbc$ec.us, data6.rbc$ec.us) 
ec.hus.rb  = cbind(data1.us$ec.rb,  data2.us$ec.rb,  data3.us$ec.rb,  data4.us$ec.rb,  data5.us$ec.rb,  data6.us$ec.rb) 
ec.hus.us  = cbind(data1.us$ec.us,  data2.us$ec.us,  data3.us$ec.us,  data4.us$ec.us,  data5.us$ec.us,  data6.us$ec.us) 

il.hmse.rb = cbind(data1.mse$il.rb, data2.mse$il.rb, data3.mse$il.rb, data4.mse$il.rb, data5.mse$il.rb, data6.mse$il.rb) 
il.hmse.us = cbind(data1.mse$il.us, data2.mse$il.us, data3.mse$il.us, data4.mse$il.us, data5.mse$il.us, data6.mse$il.us) 
il.hrbc.rb = cbind(data1.rbc$il.rb, data2.rbc$il.rb, data3.rbc$il.rb, data4.rbc$il.rb, data5.rbc$il.rb, data6.rbc$il.rb) 
il.hrbc.us = cbind(data1.rbc$il.us, data2.rbc$il.us, data3.rbc$il.us, data4.rbc$il.us, data5.rbc$il.us, data6.rbc$il.us) 
il.hus.rb  = cbind(data1.us$il.rb,  data2.us$il.rb,  data3.us$il.rb,  data4.us$il.rb,  data5.us$il.rb,  data6.us$il.rb) 
il.hus.us  = cbind(data1.us$il.us,  data2.us$il.us,  data3.us$il.us,  data4.us$il.us,  data5.us$il.us,  data6.us$il.us) 


h.mse = cbind(data1.mse$h.hat, data2.mse$h.hat, data3.mse$h.hat, data4.mse$h.hat, data5.mse$h.hat, data6.mse$h.hat) 
h.rbc = cbind(data1.rbc$h.hat, data2.rbc$h.hat, data3.rbc$h.hat, data4.rbc$h.hat, data5.rbc$h.hat, data6.rbc$h.hat) 
h.us  = cbind(data1.us$h.hat,  data2.us$h.hat,  data3.us$h.hat,  data4.us$h.hat,  data5.us$h.hat,  data6.us$h.hat) 

colnames(ec.hrbc.rb)=colnames(ec.hrbc.us)=colnames(ec.hus.rb)=colnames(ec.hus.us)=colnames(ec.hmse.rb)=colnames(ec.hmse.us)=n.list
rownames(ec.hrbc.rb)=rownames(ec.hrbc.us)=rownames(ec.hus.rb)=rownames(ec.hus.us)=rownames(ec.hmse.rb)=rownames(ec.hmse.us)=eval
colnames(il.hrbc.rb)=colnames(il.hrbc.us)=colnames(il.hus.rb)=colnames(il.hus.us)=colnames(il.hmse.rb)=colnames(il.hmse.us)=n.list
rownames(il.hrbc.rb)=rownames(il.hrbc.us)=rownames(il.hus.rb)=rownames(il.hus.us)=rownames(il.hmse.rb)=rownames(il.hmse.us)=eval

colnames(h.mse)=colnames(h.rbc)=colnames(h.us)=n.list
rownames(h.mse)=rownames(h.rbc)=rownames(h.us)=eval

ec.hrbc.rb2 = melt(t(ec.hrbc.rb))
ec.hrbc.us2 = melt(t(ec.hrbc.us))
ec.hus.rb2  = melt(t(ec.hus.rb))
ec.hus.us2  = melt(t(ec.hus.us))
ec.hmse.rb2 = melt(t(ec.hmse.rb))
ec.hmse.us2 = melt(t(ec.hmse.us))

il.hrbc.rb2 = melt(t(il.hrbc.rb))
il.hrbc.us2 = melt(t(il.hrbc.us))
il.hus.rb2  = melt(t(il.hus.rb))
il.hus.us2  = melt(t(il.hus.us))
il.hmse.rb2 = melt(t(il.hmse.rb))
il.hmse.us2 = melt(t(il.hmse.us))


h.rbc2 = melt(t(h.rbc))
h.us2  = melt(t(h.us))
h.mse2 = melt(t(h.mse))
h.list = cbind(h.rbc2, h.us2[,3], h.mse2[,3])
colnames(h.list)=c("n","x","RBC","US","MSE")
h.list2 = melt(h.list, id=c("n","x"))
h.df = data.frame(n=h.list2[,1], x=h.list2[,2], Bandwidth=h.list2[,3], h=h.list2[,4])



d.ec.hmse = data.frame(n=ec.hrbc.rb2$Var1, x=ec.hrbc.rb2$Var2, 
                       RBC = ec.hmse.rb2$value,
                       US  = ec.hmse.us2$value)

d.ec.hrbc = data.frame(n=ec.hrbc.rb2$Var1, x=ec.hrbc.rb2$Var2, 
                       RBC = ec.hrbc.rb2$value,
                       US  = ec.hrbc.us2$value)

d.ec.hus = data.frame(n=ec.hrbc.rb2$Var1, x=ec.hrbc.rb2$Var2, 
                      RBC = ec.hus.rb2$value,
                      US  = ec.hus.us2$value)

d.ec.hmse2 = melt(d.ec.hmse,id=c("x","n"))
d.ec.hrbc2 = melt(d.ec.hrbc,id=c("x","n"))
d.ec.hus2  = melt(d.ec.hus,id=c("x","n"))

y.lim.ec.hmse = c(min(d.ec.hmse2$value),1)
y.lim.ec.hrbc = c(min(d.ec.hrbc2$value),1)
y.lim.ec.hus = c(min(d.ec.hus2$value),1)

d.il.hmse = data.frame(n=il.hrbc.rb2$Var1, x=il.hrbc.rb2$Var2, 
                       RBC = il.hmse.rb2$value,
                       US  = il.hmse.us2$value)

d.il.hrbc = data.frame(n=il.hrbc.rb2$Var1, x=il.hrbc.rb2$Var2, 
                       RBC = il.hrbc.rb2$value,
                       US  = il.hrbc.us2$value)

d.il.hus = data.frame(n=il.hrbc.rb2$Var1, x=il.hrbc.rb2$Var2, 
                      RBC = il.hus.rb2$value,
                      US  = il.hus.us2$value)
d.il.h = data.frame(n=il.hrbc.rb2$Var1, x=il.hrbc.rb2$Var2, 
                      T_rbc_h_rbc = il.hrbc.rb2$value,
                      T_rbc_h_mse = il.hmse.rb2$value,
                      T_rbc_h_us  = il.hus.rb2$value,
                      T_us_h_us   = il.hus.us2$value)

d.il  = data.frame(n=il.hrbc.rb2$Var1, x=il.hrbc.rb2$Var2, 
                  il = il.hrbc.rb2$value/il.hus.us2$value)

d.il2 = data.frame(n=il.hrbc.rb2$Var1, x=il.hrbc.rb2$Var2, 
                  il = il.hmse.rb2$value/il.hmse.us2$value)

d.il.hmse2 = melt(d.il.hmse,id=c("x","n"))
d.il.hrbc2 = melt(d.il.hrbc,id=c("x","n"))
d.il.hus2  = melt(d.il.hus,id=c("x","n"))
d.il  = melt(d.il, id=c("x","n"))
d.il2 = melt(d.il2,id=c("x","n"))
d.il.h2 = melt(d.il.h,id=c("x","n"))

evals=unique(d.ec.hrbc2$x)

for (i in 1:neval) {
  p1 <- ggplot(subset(d.ec.hrbc2, x==evals[i]), 
               aes(x=n, y=value, group = variable, linetype=variable, color= variable))  + 
    labs(color = "") +
    geom_line(size=1) +  coord_cartesian(ylim = y.lim.ec.hrbc ) + labs(x = "n", y = "") +
    geom_hline(aes(yintercept=0.95) , linetype=2, color="black") +
    geom_point(aes(x = n, y = value, shape=variable)) +
    theme(legend.justification = 'left', legend.position=c(0,0.2), legend.background = element_blank(), legend.key = element_blank()) +
    scale_linetype_manual(name="", values = c("solid","dotdash"),labels=c("Robust Bias Correction", "Undersmoothing")) +
    scale_color_manual(name ="", values = c( "black", "red")) + 
    theme(legend.position="none", panel.background = element_rect(fill = "white",colour = "white"),
        axis.line = element_line(size = 0.5, linetype = "solid", colour = "black"))
  p1
  ggsave(paste("output/ce_hrbc_k",kernel,"_p",p,"_d",deriv,"_x",i,".pdf",sep=""))
  
  p2 <- ggplot(subset(d.ec.hus2, x==evals[i]), 
               aes(x=n, y=value, group = variable, linetype=variable, color= variable))  + 
    labs(color = "") +
    geom_line(size=1) +  coord_cartesian(ylim = y.lim.ec.hus ) + labs(x = "n", y = "") +
    geom_hline(aes(yintercept=0.95) , linetype=2, color="black") +
    geom_point(aes(x = n, y = value, shape=variable)) +
    theme(legend.justification = 'left', legend.position=c(0,0.2), legend.background = element_blank(), legend.key = element_blank()) +
    scale_linetype_manual(name="", values = c("solid","dotdash"),labels=c("Robust Bias Correction", "Undersmoothing")) +
    scale_color_manual(name ="", values = c( "black", "red")) + 
    theme(legend.position="none", panel.background = element_rect(fill = "white",colour = "white"),
          axis.line = element_line(size = 0.5, linetype = "solid", colour = "black"))
  p2
  ggsave(paste("output/ce_hus_k",kernel,"_p",p,"_d",deriv,"_x",i,".pdf",sep=""))
  
  p3 <- ggplot(subset(d.ec.hmse2, x==evals[i]), 
               aes(x=n, y=value, group = variable, linetype=variable, color= variable))  + 
    labs(color = "") +
    geom_line(size=1) +  coord_cartesian(ylim = y.lim.ec.hmse ) + labs(x = "n", y = "") +
    geom_hline(aes(yintercept=0.95) , linetype=2, color="black") +
    geom_point(aes(x = n, y = value, shape=variable)) +
    theme(legend.justification = 'left', legend.position=c(0,0.2), legend.background = element_blank(), legend.key = element_blank()) +
    scale_linetype_manual(name="", values = c("solid","dotdash"),labels=c("Robust Bias Correction", "Undersmoothing")) +
    scale_color_manual(name ="", values = c( "black", "red")) + 
    theme(legend.position="none", panel.background = element_rect(fill = "white",colour = "white"),
          axis.line = element_line(size = 0.5, linetype = "solid", colour = "black"))
  p3
  ggsave(paste("output/ce_hmse_k",kernel,"_p",p,"_d",deriv,"_x",i,".pdf",sep=""))
  
}


evals=unique(d.il$x)

for (i in 1:neval) {
  p1 <- ggplot(subset(d.il.h2, x==evals[i]), 
               aes(x=n, y=value, group = variable, linetype=variable, color= variable)) + 
    labs(color = "") +
    geom_line(size = 1) +   labs(x = "n", y = "") +
    geom_point(aes(x = n, y = value, shape=variable)) +
    theme(legend.justification = 'left', legend.position=c(0,0.2), legend.background = element_blank(), legend.key = element_blank()) +
    scale_linetype_manual(name="", values = c("solid",  "dotted",  "dashed",      "dotdash"), labels=c("T1", "T2", "T3", "T4")) +
    scale_color_manual(name ="",   values = c("black",   "blue",   "darkgreen",   "red" ))  + 
    theme(legend.position="none", panel.background = element_rect(fill = "white",colour = "white"),
          axis.line = element_line(size = 0.5, linetype = "solid", colour = "black"))
  p1
  ggsave(paste("output/il_k",kernel,"_p",p,"_d",deriv,"_x",i,".pdf",sep="")) 
}

y.lim.h = c(min(h.df$h),max(h.df$h))
evals=unique(h.df$x)
for (i in 1:neval) {
  tmp <- subset(h.df, x==evals[i])
  
  p5 <- ggplot(data = tmp, aes(x=n, y=h, group = Bandwidth))  + 
    labs(x = "n", y = "h", color="Bandwidth") +
    coord_cartesian(ylim = y.lim.h)  +
    geom_line(size = 1, aes(linetype=Bandwidth, color= Bandwidth)) +
    geom_point(aes(shape=Bandwidth, color= Bandwidth)) +
    scale_linetype_manual(name="", values = c("solid","dotdash","dotted")) +
    scale_color_manual(name ="",   values = c( "black", "red",  "blue")) + 
    theme(legend.position="none", panel.background = element_rect(fill = "white",colour = "white"),
          axis.line = element_line(size = 0.5, linetype = "solid", colour = "black"))
  
    #theme(legend.justification = 'left', legend.position=c(0,0.9), legend.background = element_blank(), legend.key = element_blank()) 
  p5
  ggsave(paste("output/h_k",kernel,"_p",p,"_d",deriv,"_x",i,".pdf",sep=""))
  

}







==> simuls/replication-codes/CCF-simuls.R <==
sigma <- 1
x.lb  <- -1
x.ub  <- 1
neval <- 6
eval  <- seq(x.lb, x.ub, length.out = neval)
vce   <- "nn"
scale <- 1
check <- 21
qz    <- qnorm(0.975)

rho.star=1
if (kernel=="epa") {
  if (deriv==0 & p==1) rho.star=0.8647918
  if (deriv==1 & p==2) rho.star=0.8953202
}

m.fun = function(x) {sin(3*pi*x/2)/(1+18*x^2*(sign(x)+1))}

m.pob <- m.fun(eval)
plot.fun = m.fun
if (deriv==1) {
  m1.fun = Deriv(m.fun)
  m.pob <- m1.fun(eval)
  plot.fun = m1.fun
}

h.hat = m.hat   = m.hat.bc   = se.hat.us = se.hat.rb = matrix(NA,neval,sim)
ec.rb = ec.us = il.rb = il.us = rep(0,neval)

# Loop
set.seed(2020)

showwhen = 1; showevery=100
for (i in 1:sim) {
  if (i==showwhen) {cat(paste("\nSimulations Completed:",i-1,"of",sim,"- n:",n,    " - ", Sys.time())); showwhen=showwhen+showevery}
  
  # Generate random data
  x = runif(n, min = x.lb, max = x.ub)
  y = m.fun(x) + rnorm(n,0,sigma)
  
  ### bwselect
  if (bwsel=="us")  bw.out = lpbwselect(y=y, x=x, p=p-1, deriv=0,     eval=eval, bwselect="ce-dpi",  kernel=kernel, vce=vce, bwcheck=check, bwregul=scale)
  if (bwsel=="rbc") bw.out = lpbwselect(y=y, x=x, p=p,   deriv=deriv, eval=eval, bwselect="ce-dpi",  kernel=kernel, vce=vce, bwcheck=check, bwregul=scale)
  if (bwsel=="mse") bw.out = lpbwselect(y=y, x=x, p=p,   deriv=deriv, eval=eval, bwselect="mse-dpi", kernel=kernel, vce=vce, bwcheck=check, bwregul=scale)
  h.hat[,i]  = bw.out$bws[,"h"]
    
  lp.out = lprobust(y=y, x=x, p=p, deriv=deriv, eval=eval, h=h.hat[,i], rho=rho.star, kernel=kernel, vce=vce, bwcheck=check, bwregul=scale)
    m.hat[,i]     = lp.out$Estimate[,"tau.us"]
    se.hat.us[,i] = lp.out$Estimate[,"se.us"]
    m.hat.bc[,i]  = lp.out$Estimate[,"tau.bc"]
    se.hat.rb[,i] = lp.out$Estimate[,"se.rb"]

  T.rb   = (m.hat.bc[,i] - m.pob) / se.hat.rb[,i]
  ec.rb  = ec.rb + 1*(abs(T.rb)<=qz)
  il.rb  = il.rb + 2*qz*se.hat.rb[,i]
  
  T.us   = (m.hat[,i] - m.pob) / se.hat.us[,i]
  ec.us  = ec.us + 1*(abs(T.us)<=qz)
  il.us  = il.us + 2*qz*se.hat.us[,i]
}

ec.rb = ec.rb/sim
ec.us = ec.us/sim
il.rb = il.rb/sim
il.us = il.us/sim

lb.rb = rowMeans(m.hat.bc - qz*se.hat.rb)
ub.rb = rowMeans(m.hat.bc + qz*se.hat.rb)

lb.us = rowMeans(m.hat - qz*se.hat.us)
ub.us = rowMeans(m.hat + qz*se.hat.us)

out = cbind(eval, m.pob, rowMeans(h.hat), ec.us, ec.rb, il.us, il.rb, lb.us, ub.us, lb.rb, ub.rb)
colnames(out) = c("eval", "m.pob", "h.hat", "ec.us", "ec.rb", "il.us", "il.rb", "lb.us", "ub.us", "lb.rb", "ub.rb")
write.csv(out, file=paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n,".csv",sep=""))


==> simuls/replication-codes/CCF-tables.R <==
################################################################################
## Coverage Error Optimal Confidence Intervals for Local Polynomial Regression
## SEBASTIAN CALONICO, MATIAS D. CATTANEO and MAX H. FARRELL
## Last update: July 22, 2021
################################################################################

p <- deriv+1
x.lb  <- -1
x.ub  <- 1
neval <- 6
eval  <- seq(x.lb, x.ub, length.out = neval)
n.list <- c(100,250,500,750,1000,2000)

m.fun = function(x) {sin(3*pi*x/2)/(1+18*x^2*(sign(x)+1))}

bwsel = "rbc"
data1.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[1],".csv",sep=""))
data2.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[2],".csv",sep=""))
data3.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[3],".csv",sep=""))
data4.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[4],".csv",sep=""))
data5.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[5],".csv",sep=""))
data6.rbc <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[6],".csv",sep=""))

bwsel = "us"
data1.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[1],".csv",sep=""))
data2.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[2],".csv",sep=""))
data3.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[3],".csv",sep=""))
data4.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[4],".csv",sep=""))
data5.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[5],".csv",sep=""))
data6.us <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[6],".csv",sep=""))

bwsel = "mse"
data1.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[1],".csv",sep=""))
data2.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[2],".csv",sep=""))
data3.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[3],".csv",sep=""))
data4.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[4],".csv",sep=""))
data5.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[5],".csv",sep=""))
data6.mse <- read.csv(paste("output/lp_h",bwsel,"_k",kernel,"_p",p,"_d",deriv,"_n",n.list[6],".csv",sep=""))


ec.hmse.rb = cbind(data1.mse$ec.rb, data2.mse$ec.rb, data3.mse$ec.rb, data4.mse$ec.rb, data5.mse$ec.rb, data6.mse$ec.rb) 
ec.hmse.us = cbind(data1.mse$ec.us, data2.mse$ec.us, data3.mse$ec.us, data4.mse$ec.us, data5.mse$ec.us, data6.mse$ec.us) 
ec.hrbc.rb = cbind(data1.rbc$ec.rb, data2.rbc$ec.rb, data3.rbc$ec.rb, data4.rbc$ec.rb, data5.rbc$ec.rb, data6.rbc$ec.rb) 
ec.hrbc.us = cbind(data1.rbc$ec.us, data2.rbc$ec.us, data3.rbc$ec.us, data4.rbc$ec.us, data5.rbc$ec.us, data6.rbc$ec.us) 
ec.hus.rb  = cbind(data1.us$ec.rb,  data2.us$ec.rb,  data3.us$ec.rb,  data4.us$ec.rb,  data5.us$ec.rb,  data6.us$ec.rb) 
ec.hus.us  = cbind(data1.us$ec.us,  data2.us$ec.us,  data3.us$ec.us,  data4.us$ec.us,  data5.us$ec.us,  data6.us$ec.us) 

il.hmse.rb = cbind(data1.mse$il.rb, data2.mse$il.rb, data3.mse$il.rb, data4.mse$il.rb, data5.mse$il.rb, data6.mse$il.rb) 
il.hmse.us = cbind(data1.mse$il.us, data2.mse$il.us, data3.mse$il.us, data4.mse$il.us, data5.mse$il.us, data6.mse$il.us) 
il.hrbc.rb = cbind(data1.rbc$il.rb, data2.rbc$il.rb, data3.rbc$il.rb, data4.rbc$il.rb, data5.rbc$il.rb, data6.rbc$il.rb) 
il.hrbc.us = cbind(data1.rbc$il.us, data2.rbc$il.us, data3.rbc$il.us, data4.rbc$il.us, data5.rbc$il.us, data6.rbc$il.us) 
il.hus.rb  = cbind(data1.us$il.rb,  data2.us$il.rb,  data3.us$il.rb,  data4.us$il.rb,  data5.us$il.rb,  data6.us$il.rb) 
il.hus.us  = cbind(data1.us$il.us,  data2.us$il.us,  data3.us$il.us,  data4.us$il.us,  data5.us$il.us,  data6.us$il.us) 


h.mse = cbind(data1.mse$h.hat, data2.mse$h.hat, data3.mse$h.hat, data4.mse$h.hat, data5.mse$h.hat, data6.mse$h.hat) 
h.rbc = cbind(data1.rbc$h.hat, data2.rbc$h.hat, data3.rbc$h.hat, data4.rbc$h.hat, data5.rbc$h.hat, data6.rbc$h.hat) 
h.us  = cbind(data1.us$h.hat,  data2.us$h.hat,  data3.us$h.hat,  data4.us$h.hat,  data5.us$h.hat,  data6.us$h.hat) 

colnames(ec.hrbc.rb)=colnames(ec.hrbc.us)=colnames(ec.hus.rb)=colnames(ec.hus.us)=colnames(ec.hmse.rb)=colnames(ec.hmse.us)=n.list
rownames(ec.hrbc.rb)=rownames(ec.hrbc.us)=rownames(ec.hus.rb)=rownames(ec.hus.us)=rownames(ec.hmse.rb)=rownames(ec.hmse.us)=eval
colnames(il.hrbc.rb)=colnames(il.hrbc.us)=colnames(il.hus.rb)=colnames(il.hus.us)=colnames(il.hmse.rb)=colnames(il.hmse.us)=n.list
rownames(il.hrbc.rb)=rownames(il.hrbc.us)=rownames(il.hus.rb)=rownames(il.hus.us)=rownames(il.hmse.rb)=rownames(il.hmse.us)=eval

colnames(h.mse)=colnames(h.rbc)=colnames(h.us)=n.list
rownames(h.mse)=rownames(h.rbc)=rownames(h.us)=eval

ec.hrbc.rb2 = melt(t(ec.hrbc.rb))
ec.hrbc.us2 = melt(t(ec.hrbc.us))
ec.hus.rb2  = melt(t(ec.hus.rb))
ec.hus.us2  = melt(t(ec.hus.us))
ec.hmse.rb2 = melt(t(ec.hmse.rb))
ec.hmse.us2 = melt(t(ec.hmse.us))

il.hrbc.rb2 = melt(t(il.hrbc.rb))
il.hrbc.us2 = melt(t(il.hrbc.us))
il.hus.rb2  = melt(t(il.hus.rb))
il.hus.us2  = melt(t(il.hus.us))
il.hmse.rb2 = melt(t(il.hmse.rb))
il.hmse.us2 = melt(t(il.hmse.us))

h.rbc2 = melt(t(h.rbc))
h.us2  = melt(t(h.us))
h.mse2 = melt(t(h.mse))

table1 = matrix(NA,36,9)
#table1[,1] = ec.hrbc.rb2[,1]

table1[,1] = h.rbc2[,3]
table1[,2] = ec.hrbc.rb2[,3]
table1[,3] = ec.hrbc.us2[,3]

table1[,4] = h.us2[,3]
table1[,5] = ec.hus.rb2[,3]
table1[,6] = ec.hus.us2[,3]

table1[,7]  = h.mse2[,3]
table1[,8]  = ec.hmse.rb2[,3]
table1[,9] = ec.hmse.us2[,3]

colnames(table1) = c("$h$","RBC","US", "$h$","RBC","US", "$h$","RBC","US")
rownames(table1) = rep(n.list,neval)
table1=formatC(table1,     format = "f", digits = 3)

table1_tex = latex(table1, file = paste("output/table_ec_k",kernel,"_p",p,"_d",deriv,".txt",sep=""), landscape=FALSE,
                   outer.size='scriptsize', col.just=rep('c',ncol(table1)), center='none', title='', table.env=FALSE,
                   n.cgroup=c(3,3,3), cgroup = c("$h_{\\texttt{RBC}}$","$h_{\\texttt{US}}$","$h_{\\texttt{MSE}}$"),
                   n.rgroup=c(6,6,6,6,6,6), rgroup = c(paste("$x=$",eval,sep="")))



table2 = matrix(NA,36,9)
#table1[,1] = ec.hrbc.rb2[,1]

table2[,1] = h.rbc2[,3]
table2[,2] = il.hrbc.rb2[,3]
table2[,3] = il.hrbc.us2[,3]

table2[,4] = h.us2[,3]
table2[,5] = il.hus.rb2[,3]
table2[,6] = il.hus.us2[,3]

table2[,7]  = h.mse2[,3]
table2[,8]  = il.hmse.rb2[,3]
table2[,9] = il.hmse.us2[,3]

colnames(table2) = c("$h$","RBC","US", "$h$","RBC","US", "$h$","RBC","US")
rownames(table2) = rep(n.list,neval)
table2=formatC(table2,     format = "f", digits = 3)

table1_tex = latex(table2, file = paste("output/table_il_k",kernel,"_p",p,"_d",deriv,".txt",sep=""), landscape=FALSE,
                   outer.size='scriptsize', col.just=rep('c',ncol(table1)), center='none', title='', table.env=FALSE,
                   n.cgroup=c(3,3,3), cgroup = c("$h_{\\texttt{RBC}}$","$h_{\\texttt{US}}$","$h_{\\texttt{MSE}}$"),
                   n.rgroup=c(6,6,6,6,6,6), rgroup = c(paste("$x=$",eval,sep="")))





==> simuls/replication-codes/CCF-torun.R <==
################################################################################
## Coverage Error Optimal Confidence Intervals for Local Polynomial Regression
## SEBASTIAN CALONICO, MATIAS D. CATTANEO and MAX H. FARRELL
## Last update: July 22, 2021
################################################################################
## SOFTWARE WEBSITE: https://nppackages.github.io/
## install.packages('nprobust')
################################################################################
rm(list=ls(all=TRUE))
library(Hmisc)
library(nprobust)
library(Deriv)
library(reshape2)

setwd("C:/Users/sebas/Dropbox/CCTF/Calonico-Cattaneo-Farrell/submissions/07 Bernoulli/round1/simuls")

sim = 5000
d.list = c(0,1)
k.list = c("epa","uni")
n.list = c(100,250,500,750,1000,2000)
h.list = c("mse","rbc","us")

# Generate Plots
for (deriv in d.list) {
  for (kernel in k.list) {
    source("replication-codes/CCF-plots.R")
  }
}

# Generate Tables
for (deriv in d.list) {
  for (kernel in k.list) {
    source("replication-codes/CCF-tables.R")
  }
}

# Generate Simulation Results
for (n in n.list) {
  for (bwsel in bw.list){
       source("replication-codes/CCF-simuls.R")
  }
}

